Temperature enhancement of thermal Hall conductance quantization

The quest for non-Abelian quasiparticles has inspired decades of experimental and theoretical efforts, where the scarcity of direct probes poses a key challenge. Among their clearest signatures is a thermal Hall conductance with quantized half-integer value in natural units $ \pi^2 k_B^2 T /3 h$ ($T$ is temperature, $h$ the Planck constant, $k_B$ the Boltzmann constant). Such a value was indeed recently observed in a quantum-Hall system and a magnetic insulator. We show that a non-topological "thermal metal" phase that forms due to quenched disorder may disguise as a non-Abelian phase by well approximating the trademark quantized thermal Hall response. Remarkably, the quantization here improves with temperature, in contrast to fully gapped systems. We provide numerical evidence for this effect and discuss its possible implications for the aforementioned experiments.

==> anc/thermal_conductance.py <==
# Copyright (c) 2020, I. C. Fulga, Yuval Oreg, Alexander D. Mirlin, 
# Ady Stern, and David F. Mross. All rights reserved.
#
# Redistribution and use in source and binary forms, with or without
# modification, are permitted provided that the following conditions are
# met:
#
#     1) Redistributions of source code must retain the above copyright
#     notice, this list of conditions and the following disclaimer.
#
#     2) Redistributions in binary form must reproduce the above
#     copyright notice, this list of conditions and the following
#     disclaimer in the documentation and/or other materials provided
#     with the distribution.
#
# THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS
# "AS IS" AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT
# LIMITED TO, THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR
# A PARTICULAR PURPOSE ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT
# HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL,
# SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT
# LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
# DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY
# THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
# (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE
# OF THIS SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.

"""
----------------------------------------------------------------
Temperature enhancement of thermal Hall conductance quantization
----------------------------------------------------------------

In this module we reproduce some of the results presented in the paper:

I. C. Fulga, Yuval Oreg, Alexander D. Mirlin, Ady Stern, and David F. Mross.
"Temperature enhancement of thermal Hall conductance quantization"
arXiv:XXXX.XXXXX.

For examples of usage, see the main() function, which reproduces
some of our numerical results. This script can be imported in a
python interface or simply run as:

python3 thermal_conductance.py

"""

from __future__ import division
import numpy as np
import kwant
from kwant.digest import uniform
import pylab as py

py.ion()

lat = kwant.lattice.honeycomb()
a, b = lat.sublattices

p = dict(v1=1, v2=0.2, disv1=1.3, disv2=0.13, salt='1237')

def hop_v1(site1, site2, v1, disv1, salt):
    """ Nearest neighbor hopping. """
    return 1j * (v1 + (2 * uniform(repr([site1, site2]), salt) - 1) * disv1)

def hop_v2(site1, site2, v2, disv2, salt):
    """ Next-nearest neighbor hopping. """
    return 1j * (v2 + (2 * uniform(repr([site1, site2]), salt) - 1) * disv2)

def make_modes_func(t, N_orb, W):
    """ Defines and returns propagating lead modes.

    Parameters
    ----------
    t : float
        Hopping strength of the lead Hamiltonian.
    N_orb : integer
        Number of orbitals in a lead unit cell.
    W : integer
        Size of the lead.

    Returns
    -------
    modes_func : function
        This function returns the propagating modes of the lead.
    """

    momenta = np.array([0] * N_orb * W +
                       [np.pi] * N_orb * W)
    velocities = np.array([+ 2 * np.abs(t)] * N_orb * W +
                          [- 2 * np.abs(t)] * N_orb * W)
    wave_functions = np.array(np.bmat(
        [[ 1/np.sqrt(np.abs(2 * t)) * np.eye(N_orb * W),
           1/np.sqrt(np.abs(2 * t)) * np.eye(N_orb * W)]]))
    prop_modes = kwant.physics.PropagatingModes(wave_functions,
                                                velocities, momenta)

    nmodes = N_orb * W
    vecs = wave_functions
    vecslmbdainv = t * np.dot(vecs,
        np.diag([-1j * np.sign(t)] * N_orb * W +
                [ 1j * np.sign(t)] * N_orb * W))
    stab_modes = kwant.physics.StabilizedModes(vecs, vecslmbdainv, nmodes)

    def modes_func(energy, args=[]):
        return (prop_modes, stab_modes)

    return modes_func

def build_system(L=40, W=20):
    """ Construct a rectangular system connected to six leads.

    Parameters
    ----------
    L, W : integers
        Set the system size. There are W zig-zag chains in the vertical 
        direction and L hexagonal plaquettes in the horizontal direction.

    Returns
    -------
    sys : kwant.builder.FiniteSystem
        Finalized system.
    """

    def rectangle(pos):
        return (0 <= pos[0] < L-0.5) and (-0.5 <= pos[1] < W*np.sqrt(3)/2-0.3)

    sys = kwant.Builder()
    sys[lat.shape(rectangle, (L//2, W//2))] = 0

    sys[kwant.builder.HoppingKind((0, 0), b, a)] = hop_v1
    sys[kwant.builder.HoppingKind((0, -1), b, a)] = hop_v1
    sys[kwant.builder.HoppingKind((+1, -1), b, a)] = hop_v1

    sys[kwant.builder.HoppingKind((-1, 0), a, a)] = hop_v2
    sys[kwant.builder.HoppingKind((0, +1), a, a)] = hop_v2
    sys[kwant.builder.HoppingKind((+1, -1), a, a)] = hop_v2
    sys[kwant.builder.HoppingKind((+1, 0), b, b)] = hop_v2
    sys[kwant.builder.HoppingKind((0, -1), b, b)] = hop_v2
    sys[kwant.builder.HoppingKind((-1, +1), b, b)] = hop_v2

    lead_1_sites = []
    lead_2_sites = []
    lead_3_sites = []
    lead_4_sites = []
    lead_5_sites = []
    lead_6_sites = []

    def in_lead_1(site):
        (x, y) = site.pos
        return (x < 0.6) and \
                (W//4*np.sqrt(3)/2-0.3 <= y <= 3*W//4*np.sqrt(3)/2-0.3)

    def in_lead_2(site):
        (x, y) = site.pos
        return (y >= (W-1)*np.sqrt(3)/2-0.3) and \
                ((L-1)/5 <= x <= 2*(L-1)/5)

    def in_lead_3(site):
        (x, y) = site.pos
        return (y >= (W-1)*np.sqrt(3)/2-0.3) and \
                (3*(L-1)/5 <= x <= 4*(L-1)/5)

    def in_lead_4(site):
        (x, y) = site.pos
        return (x >= L-1.6) and \
                (W//4*np.sqrt(3)/2-0.3 <= y <= 3*W//4*np.sqrt(3)/2-0.3)

    def in_lead_5(site):
        (x, y) = site.pos
        return (y < 0.1) and \
                (3*(L-1)/5 <= x <= 4*(L-1)/5)

    def in_lead_6(site):
        (x, y) = site.pos
        return (y < 0.1) and \
                ((L-1)/5 <= x <= 2*(L-1)/5)

    for mysite in sys.sites():
        if in_lead_1(mysite):
            lead_1_sites.append(mysite)

        if in_lead_2(mysite):
            lead_2_sites.append(mysite)

        if in_lead_3(mysite):
            lead_3_sites.append(mysite)

        if in_lead_4(mysite):
            lead_4_sites.append(mysite)

        if in_lead_5(mysite):
            lead_5_sites.append(mysite)

        if in_lead_6(mysite):
            lead_6_sites.append(mysite)

    modes_func_1 = make_modes_func(1 , 1, len(lead_1_sites))
    modes_func_2 = make_modes_func(1 , 1, len(lead_2_sites))
    modes_func_3 = make_modes_func(1 , 1, len(lead_3_sites))
    modes_func_4 = make_modes_func(1 , 1, len(lead_4_sites))
    modes_func_5 = make_modes_func(1 , 1, len(lead_5_sites))
    modes_func_6 = make_modes_func(1 , 1, len(lead_6_sites))

    lead_1 = kwant.builder.ModesLead(modes_func_1, lead_1_sites, 'L1')
    lead_2 = kwant.builder.ModesLead(modes_func_2, lead_2_sites, 'L2')
    lead_3 = kwant.builder.ModesLead(modes_func_3, lead_3_sites, 'L3')
    lead_4 = kwant.builder.ModesLead(modes_func_4, lead_4_sites, 'L4')
    lead_5 = kwant.builder.ModesLead(modes_func_5, lead_5_sites, 'L5')
    lead_6 = kwant.builder.ModesLead(modes_func_6, lead_6_sites, 'L6')

    sys.leads.append(lead_1)
    sys.leads.append(lead_2)
    sys.leads.append(lead_3)
    sys.leads.append(lead_4)
    sys.leads.append(lead_5)
    sys.leads.append(lead_6)

    return sys.finalized()

def get_kxx_kxy(sys):
    """ Compute the longitudinal and transverse conductance of the six terminal
    setup, in the limit of zero temperature.
    
    Parameters
    ----------
    sys : kwant.builder.FiniteSystem
        System as returned by the build_system() function.

    Returns
    -------
    kxx, kxy : tuple of floats
        Longitudinal and transverse thermal conductance.
    
    """

    S = kwant.smatrix(sys, energy=0, params=p)
    Amat = np.zeros((6, 6))
    for ind1 in range(6):
        for ind2 in range(6):
            Amat[ind1, ind2] = \
                    S.submatrix(ind1, ind2).shape[0] * (ind1 == ind2) \
                    - S.transmission(ind1, ind2)

    Asol = np.linalg.inv(Amat) @ np.array([[+1, 0, 0, -1, 0, 0]]).T

    Rxx = Asol[1][0] - Asol[2][0] # (T_2 - T_3) / I_Q
    Rxy = (Asol[1][0] - Asol[5][0] + 
            Asol[2][0] - Asol[4][0]) / 2 # (T_2 - T_6 + T_3 - T_5) / (2 I_Q)

    kxx = Rxx / (Rxx**2 + Rxy**2)
    kxy = Rxy / (Rxx**2 + Rxy**2)

    return kxx / 2, kxy / 2 # division by 2 acounts for definition of \kappa_0

def main():
    """ This function reproduces some of our numerical results. """

    sys = build_system()
    v2vals = np.linspace(-0.25, 0.25, 21)

    print('# Computing thermal conductance versus v2 in a disordered system.')
    kxx_list = []
    kxy_list = []
    for v2 in v2vals:
        p['v2'] = v2
        kxx, kxy = get_kxx_kxy(sys)
        kxx_list.append(kxx)
        kxy_list.append(kxy)

    py.figure()
    py.plot(v2vals, kxx_list, c='b')
    py.plot(v2vals, kxy_list, c='orange')
    py.title('Disordered system (blue - kxx, orange - kxy)')
    py.xlabel('v2')
    py.ylabel('kxx, kxy')

    print('# Computing thermal conductance versus v2 in a clean system.')
    p['disv1'] = p['disv2'] = 0
    kxx_list = []
    kxy_list = []
    for v2 in v2vals:
        p['v2'] = v2
        kxx, kxy = get_kxx_kxy(sys)
        kxx_list.append(kxx)
        kxy_list.append(kxy)

    py.figure()
    py.plot(v2vals, kxx_list, c='b')
    py.plot(v2vals, kxy_list, c='orange')
    py.title('Clean system (blue - kxx, orange - kxy)')
    py.xlabel('v2')
    py.ylabel('kxx, kxy')

    asd = input('Press Enter to exit...')

if __name__ == '__main__':
    main()

